Towards three-loop QCD corrections to the time-like splitting functions

We report on the status of a direct computation of the time-like splitting functions at next-to-next-to-leading order in QCD. Time-like splitting functions govern the collinear kinematics of inclusive hadron production and the evolution of the parton fragmentation distributions. Current knowledge about them at three loops has been inferred by means of crossing symmetry from their related space-like counterparts, which has left certain parts of the off-diagonal quark-gluon splitting function undetermined. This motivates an independent calculation from first principles. We review the tools and methods which are applied to attack the problem.

==> MassFactorization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    391017,      11241]
NotebookOptionsPosition[    383452,      10995]
NotebookOutlinePosition[    383787,      11010]
CellTagsIndexPosition[    383744,      11007]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Subchapter"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell["Differentiation", "Section"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{"_Integer", ",", "x_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{"x_", ",", "x_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$D", "[", 
   RowBox[{
    RowBox[{"Plus", "[", 
     RowBox[{"a_", ",", "tail__"}], "]"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{"a", ",", "x"}], "]"}], "+", 
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Plus", "[", "tail", "]"}], ",", "x"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$D", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"a_", ",", "tail__"}], "]"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"$D", "[", 
     RowBox[{"a", ",", "x"}], "]"}], " ", 
    RowBox[{"Times", "[", "tail", "]"}]}], "+", 
   RowBox[{"a", " ", 
    RowBox[{"$D", "[", 
     RowBox[{
      RowBox[{"Times", "[", "tail", "]"}], ",", "x"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$D", "[", 
   RowBox[{
    RowBox[{"Power", "[", 
     RowBox[{"a_", ",", "n_Integer"}], "]"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"n", " ", 
   RowBox[{"Power", "[", 
    RowBox[{"a", ",", 
     RowBox[{"n", "-", "1"}]}], "]"}], 
   RowBox[{"$D", "[", 
    RowBox[{"a", ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$D", "[", 
   RowBox[{"a_List", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"$D", "[", 
     RowBox[{"#", ",", "x"}], "]"}], "&"}], "/@", "a"}]}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalization", "Subchapter"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], " ", "\[Epsilon]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", 
        RowBox[{"i", "-", "2"}], "]"}], 
       SuperscriptBox["\[Alpha]", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"\[Beta]", "[", "\[Alpha]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Alpha]"}], " ", "\[Epsilon]"}], "-", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"\[Beta]", "[", "1", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"\[Beta]", "[", "2", "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Beta]-function in QCD", "Section"],

Cell[TextData[{
 "For more details see eqs. (4--5) in ",
 ButtonBox["http://arxiv.org/abs/hep-ph/9701390v1",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/hep-ph/9701390v1"], None},
  ButtonNote->"http://arxiv.org/abs/hep-ph/9701390v1"]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z", "[", "\[Alpha]_Symbol", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Z", "[", "i", "]"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Z", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{"\[Alpha]", ",", "\[Mu]2"}], "]"}], "=", 
   RowBox[{"\[Beta]", "[", "\[Alpha]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"result", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", " ", "\[Alpha]", " ", 
      RowBox[{"Z", "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"$D", "[", 
       RowBox[{
        RowBox[{"Z", "[", "\[Alpha]", "]"}], ",", "\[Mu]2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"$D", "[", 
       RowBox[{"\[Alpha]", ",", "\[Mu]2"}], "]"}], 
      RowBox[{"Z", "[", "\[Alpha]", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"$Z", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "==", "0"}], "&"}], "/@", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{"result", ",", "\[Alpha]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]}]}], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Epsilon]"}], " ", 
       RowBox[{"Z", "[", "1", "]"}]}], "-", 
      RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[Epsilon]", " ", 
       RowBox[{"Z", "[", "3", "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Z", "[", "2", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "1", "]"}]}], "-", 
      RowBox[{"\[Beta]", "[", "2", "]"}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "5"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 2, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 
   0, {-$CellContext`\[Epsilon] $CellContext`Z[1] - $CellContext`\[Beta][
    0], (-2) $CellContext`\[Epsilon] $CellContext`Z[2] - 
    2 $CellContext`Z[1] $CellContext`\[Beta][0] - $CellContext`\[Beta][
    1], (-3) $CellContext`\[Epsilon] $CellContext`Z[3] - 
    3 $CellContext`Z[2] $CellContext`\[Beta][0] - 
    2 $CellContext`Z[1] $CellContext`\[Beta][1] - $CellContext`\[Beta][2]}, 2,
    5, 1],
  Editable->False]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Z", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "\[Epsilon]"]}]}], ",", 
   RowBox[{
    RowBox[{"Z", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[Beta]", "[", "0", "]"}], "2"], 
      SuperscriptBox["\[Epsilon]", "2"]], "-", 
     FractionBox[
      RowBox[{"\[Beta]", "[", "1", "]"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]]}]}], ",", 
   RowBox[{
    RowBox[{"Z", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", "0", "]"}], "3"], 
       SuperscriptBox["\[Epsilon]", "3"]]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "1", "]"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"\[Beta]", "[", "2", "]"}], 
      RowBox[{"3", " ", "\[Epsilon]"}]]}]}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Anomalous Dimensions", "Section"],

Cell[CellGroupData[{

Cell["Non-Singlet Case", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zns", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Zns", "[", "i", "]"}], 
       SuperscriptBox["\[Alpha]", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"Zns", "[", "\[Alpha]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Zns", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"Zns", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"Zns", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"Zns", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"Zns", "[", "4", "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", "i", "]"}], 
      SuperscriptBox["\[Alpha]", 
       RowBox[{"i", "+", "1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"G", "[", "\[Alpha]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"G", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"G", "[", "0", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"G", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"G", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"G", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Alpha]", "5"], " ", 
   RowBox[{"G", "[", "4", "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"result", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"$D", "[", 
          RowBox[{
           RowBox[{"Zns", "[", "\[Alpha]", "]"}], ",", "\[Alpha]"}], "]"}], 
         RowBox[{"$D", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"G", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"Zns", "[", "\[Alpha]", "]"}]}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", "\[Rule]", 
        RowBox[{"\[Alpha]", "/", 
         RowBox[{"Z", "[", "\[Alpha]", "]"}]}]}], "}"}]}], "/.", "$Z"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", "0", "]"}], "-", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Zns", "[", "1", "]"}]}]}], ")"}], " ", "\[Alpha]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", "1", "]"}], "+", 
      RowBox[{
       RowBox[{"G", "[", "0", "]"}], " ", 
       RowBox[{"Zns", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", "\[Epsilon]", " ", 
       RowBox[{"Zns", "[", "2", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Zns", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", "2", "]"}], "+", 
      RowBox[{
       RowBox[{"G", "[", "1", "]"}], " ", 
       RowBox[{"Zns", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", "0", "]"}], " ", 
       RowBox[{"Zns", "[", "2", "]"}]}], "-", 
      RowBox[{"3", " ", "\[Epsilon]", " ", 
       RowBox[{"Zns", "[", "3", "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"G", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Zns", "[", "2", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], 
       RowBox[{"2", " ", "\[Epsilon]"}]], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"Zns", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", "3", "]"}], "+", 
      RowBox[{
       RowBox[{"G", "[", "2", "]"}], " ", 
       RowBox[{"Zns", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", "1", "]"}], " ", 
       RowBox[{"Zns", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", "0", "]"}], " ", 
       RowBox[{"Zns", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", "\[Epsilon]", " ", 
       RowBox[{"Zns", "[", "4", "]"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"G", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"G", "[", "1", "]"}], " ", 
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"Zns", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "-", 
      RowBox[{"12", " ", 
       RowBox[{"Zns", "[", "3", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"Zns", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}], "\[Epsilon]"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], "\[Epsilon]"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Zns", "[", "2", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "1", "]"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"23", " ", 
        RowBox[{"Zns", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], 
       RowBox[{"6", " ", "\[Epsilon]"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}], 
       RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"Zns", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "5"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 
   0, {$CellContext`G[0] - $CellContext`\[Epsilon] $CellContext`Zns[
     1], $CellContext`G[1] + $CellContext`G[0] $CellContext`Zns[1] - 
    2 $CellContext`\[Epsilon] $CellContext`Zns[
     2] + $CellContext`\[Epsilon]^(-1) $CellContext`G[0] $CellContext`\[Beta][
      0] - 2 $CellContext`Zns[1] $CellContext`\[Beta][0], $CellContext`G[
     2] + $CellContext`G[1] $CellContext`Zns[1] + $CellContext`G[
      0] $CellContext`Zns[2] - 3 $CellContext`\[Epsilon] $CellContext`Zns[3] + 
    2 $CellContext`\[Epsilon]^(-1) $CellContext`G[1] $CellContext`\[Beta][0] + 
    2 $CellContext`\[Epsilon]^(-1) $CellContext`G[0] $CellContext`Zns[
      1] $CellContext`\[Beta][0] - 
    6 $CellContext`Zns[2] $CellContext`\[Beta][0] - 
    2 $CellContext`\[Epsilon]^(-1) $CellContext`Zns[
     1] $CellContext`\[Beta][0]^2 + 
    Rational[1, 2] $CellContext`\[Epsilon]^(-1) $CellContext`G[
      0] $CellContext`\[Beta][1] + 
    Rational[-3, 2] $CellContext`Zns[1] $CellContext`\[Beta][
      1], $CellContext`G[
     3] + $CellContext`G[2] $CellContext`Zns[1] + $CellContext`G[
      1] $CellContext`Zns[2] + $CellContext`G[0] $CellContext`Zns[3] - 
    4 $CellContext`\[Epsilon] $CellContext`Zns[4] + 
    3 $CellContext`\[Epsilon]^(-1) $CellContext`G[2] $CellContext`\[Beta][0] + 
    3 $CellContext`\[Epsilon]^(-1) $CellContext`G[1] $CellContext`Zns[
      1] $CellContext`\[Beta][0] + 
    3 $CellContext`\[Epsilon]^(-1) $CellContext`G[0] $CellContext`Zns[
      2] $CellContext`\[Beta][0] - 
    12 $CellContext`Zns[3] $CellContext`\[Beta][
     0] + $CellContext`\[Epsilon]^(-2) $CellContext`G[
      1] $CellContext`\[Beta][
       0]^2 + $CellContext`\[Epsilon]^(-2) $CellContext`G[0] $CellContext`Zns[
      1] $CellContext`\[Beta][0]^2 - 
    8 $CellContext`\[Epsilon]^(-1) $CellContext`Zns[
     2] $CellContext`\[Beta][
      0]^2 - $CellContext`\[Epsilon]^(-2) $CellContext`Zns[
     1] $CellContext`\[Beta][
      0]^3 + $CellContext`\[Epsilon]^(-1) $CellContext`G[
      1] $CellContext`\[Beta][
      1] + $CellContext`\[Epsilon]^(-1) $CellContext`G[0] $CellContext`Zns[
      1] $CellContext`\[Beta][1] - 
    4 $CellContext`Zns[2] $CellContext`\[Beta][1] + 
    Rational[-1, 6] $CellContext`\[Epsilon]^(-2) $CellContext`G[
      0] $CellContext`\[Beta][0] $CellContext`\[Beta][1] + 
    Rational[-23, 6] $CellContext`\[Epsilon]^(-1) $CellContext`Zns[
      1] $CellContext`\[Beta][0] $CellContext`\[Beta][1] + 
    Rational[1, 3] $CellContext`\[Epsilon]^(-1) $CellContext`G[
      0] $CellContext`\[Beta][2] + 
    Rational[-4, 3] $CellContext`Zns[1] $CellContext`\[Beta][2]}, 1, 5, 1],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "==", "0"}], "&"}], "/@", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"result", ",", "\[Alpha]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Zns", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"$Zns", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Zns", "[", "i", "]"}], "\[Rule]", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Zns", "[", "i", "]"}], "/.", "%"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "//", "Normal"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Zns", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"G", "[", "0", "]"}], "\[Epsilon]"]}], ",", 
   RowBox[{
    RowBox[{"Zns", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"G", "[", "1", "]"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"G", "[", "0", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"Zns", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"G", "[", "2", "]"}], 
      RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"G", "[", "0", "]"}], "3"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", "0", "]"}], "2"], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"G", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"Zns", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"G", "[", "3", "]"}], 
      RowBox[{"4", " ", "\[Epsilon]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"G", "[", "0", "]"}], "4"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", "0", "]"}], "3"], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", "0", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", "0", "]"}], "2"], " ", 
        RowBox[{"G", "[", "1", "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"G", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", "0", "]"}], "2"], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"G", "[", "2", "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", "0", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]]}]}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Singlet Case", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zs", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zqq", "[", "\[Alpha]", "]"}], ",", 
       RowBox[{"Zgq", "[", "\[Alpha]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zqg", "[", "\[Alpha]", "]"}], ",", 
       RowBox[{"Zgg", "[", "\[Alpha]", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zqq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Zqq", "[", "i", "]"}], 
       SuperscriptBox["\[Alpha]", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zqg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Zqg", "[", "i", "]"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zgq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Zgq", "[", "i", "]"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zgg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Zgg", "[", "i", "]"}], 
       SuperscriptBox["\[Alpha]", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Zgg", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Zgq", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Zqg", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Zqq", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zs", "[", "\[Alpha]", "]"}], "//", "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Zqq", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Zqq", "[", "4", "]"}]}]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zgq", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Zgq", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Zgq", "[", "4", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Zqg", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Zqg", "[", "4", "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zgg", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zgg", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Zgg", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Zgg", "[", "4", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZsInverse", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"Zs", "[", "\[Alpha]", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZsInverse", "[", "\[Alpha]", "]"}], "//", "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"Zqq", "[", "1", "]"}], "2"], "-", 
          RowBox[{"Zqq", "[", "2", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Zgg", "[", "1", "]"}]}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"Zqq", "[", "1", "]"}], "3"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zqq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
          RowBox[{"Zqq", "[", "3", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "3", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"Zqq", "[", "1", "]"}], "4"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"Zqq", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zqq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "3", "]"}]}], "-", 
          RowBox[{"Zqq", "[", "4", "]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], " ", 
        RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
          RowBox[{"Zgq", "[", "2", "]"}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"]}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "2", "]"}]}], "-", 
          RowBox[{"Zgq", "[", "3", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "3"], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "3", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zgq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zgq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "3", "]"}]}], "-", 
          RowBox[{"Zgq", "[", "4", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "3", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "3"]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "3", "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], " ", 
        RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"Zqg", "[", "2", "]"}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"]}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
          RowBox[{"Zqg", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "3"], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "3", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "3", "]"}]}], "-", 
          RowBox[{"Zqg", "[", "4", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "3", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Zqg", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "3"]}], "-", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "3", "]"}]}]}], ")"}]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zgg", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Zgg", "[", "1", "]"}], "2"], "-", 
          RowBox[{"Zgg", "[", "2", "]"}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgg", "[", "2", "]"}]}], "-", 
          RowBox[{"Zgg", "[", "3", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Zgg", "[", "1", "]"}], "4"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zgg", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"Zgg", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgg", "[", "3", "]"}]}], "-", 
          RowBox[{"Zgg", "[", "4", "]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "3", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gs", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gqq", "[", "\[Alpha]", "]"}], ",", 
       RowBox[{"Ggq", "[", "\[Alpha]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gqg", "[", "\[Alpha]", "]"}], ",", 
       RowBox[{"Ggg", "[", "\[Alpha]", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gqq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Gqq", "[", 
        RowBox[{"i", "-", "1"}], "]"}], 
       SuperscriptBox["\[Alpha]", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gqg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Gqg", "[", 
       RowBox[{"i", "-", "1"}], "]"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ggq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ggq", "[", 
       RowBox[{"i", "-", "1"}], "]"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ggg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ggg", "[", 
        RowBox[{"i", "-", "1"}], "]"}], 
       SuperscriptBox["\[Alpha]", "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Ggg", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Ggq", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Gqg", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$D", "[", 
    RowBox[{
     RowBox[{"Gqq", "[", "_Integer", "]"}], ",", "_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gs", "[", "\[Alpha]", "]"}], "//", "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Gqq", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Gqq", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Gqq", "[", "3", "]"}]}]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Ggq", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Ggq", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Ggq", "[", "3", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Gqg", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Gqg", "[", "3", "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Ggg", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"Ggg", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{"Ggg", "[", "3", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main Equation", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$zero", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Beta]", "[", "\[Alpha]", "]"}]}], 
          RowBox[{
           RowBox[{"ZsInverse", "[", "\[Alpha]", "]"}], ".", 
           RowBox[{"$D", "[", 
            RowBox[{
             RowBox[{"Zs", "[", "\[Alpha]", "]"}], ",", "\[Alpha]"}], 
            "]"}]}]}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"Z", "[", "\[Alpha]", "]"}]}]}], "}"}]}], "//.", "$Z"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"$zero", "//", "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[Epsilon]", " ", 
        RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"Zqq", "[", "1", "]"}], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "3"]}], "-", 
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"Zqq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"Zqq", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zqq", "[", "1", "]"}], "2"], " ", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zqq", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqq", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"\[Beta]", "[", "0", "]"}], "2"], "\[Epsilon]"]}], 
             "+", 
             FractionBox[
              RowBox[{"\[Beta]", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "3", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "3", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "4"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "2", "]"}], "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "3", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqq", "[", "4", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "3"], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqq", "[", "3", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], "-", 
           RowBox[{"17", " ", "\[Epsilon]", " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[Epsilon]", " ", 
        RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgq", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"Zgg", "[", "2", "]"}], " ", 
              RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Zgq", "[", "3", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Zgq", "[", "2", "]"}], " ", 
              RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"Zgq", "[", "2", "]"}], " ", 
               RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "+", 
             RowBox[{
              RowBox[{"Zgg", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Zgg", "[", "1", "]"}], " ", 
                 RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
                RowBox[{"Zgq", "[", "2", "]"}], "+", 
                RowBox[{
                 RowBox[{"Zgq", "[", "1", "]"}], " ", 
                 RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"Zgq", "[", "1", "]"}], " ", 
                  RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Zgq", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Zgq", "[", "1", "]"}], " ", 
                 RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"Zqq", "[", "1", "]"}], "2"], "-", 
                RowBox[{"Zqq", "[", "2", "]"}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"Zqq", "[", "1", "]"}], " ", 
                  RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"\[Beta]", "[", "0", "]"}], "2"], "\[Epsilon]"]}], 
             "+", 
             FractionBox[
              RowBox[{"\[Beta]", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "3", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zgq", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "3", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "4", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "3", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "3", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "3", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], "-", 
           RowBox[{"17", " ", "\[Epsilon]", " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[Epsilon]", " ", 
        RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"Zgg", "[", "1", "]"}], " ", 
              RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Zqg", "[", "3", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Zqg", "[", "1", "]"}], " ", 
              RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"Zqg", "[", "2", "]"}], " ", 
               RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"], "+", 
             RowBox[{
              RowBox[{"Zqg", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Zgg", "[", "1", "]"}], "2"], "-", 
                RowBox[{"Zgg", "[", "2", "]"}], "+", 
                RowBox[{
                 RowBox[{"Zgq", "[", "1", "]"}], " ", 
                 RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"Zgg", "[", "1", "]"}], " ", 
                  RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Zqq", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Zgg", "[", "1", "]"}], " ", 
                 RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
                RowBox[{"Zqg", "[", "2", "]"}], "+", 
                RowBox[{
                 RowBox[{"Zqg", "[", "1", "]"}], " ", 
                 RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"Zqg", "[", "1", "]"}], " ", 
                  RowBox[{"\[Beta]", "[", "0", "]"}]}], "\[Epsilon]"]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"\[Beta]", "[", "0", "]"}], "2"], "\[Epsilon]"]}], 
             "+", 
             FractionBox[
              RowBox[{"\[Beta]", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "3"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "3", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "3", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "4", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "3", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "3", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqg", "[", "3", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], "-", 
           RowBox[{"17", " ", "\[Epsilon]", " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[Epsilon]", " ", 
        RowBox[{"Zgg", "[", "1", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Zgg", "[", "1", "]"}], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "3"]}], "-", 
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgg", "[", "2", "]"}]}], "+", 
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"Zgg", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"Zgq", "[", "2", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "2", "]"}]}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zgg", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "1", "]"}], " ", 
           RowBox[{"Zqg", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"\[Beta]", "[", "0", "]"}], "2"], "\[Epsilon]"]}], 
             "+", 
             FractionBox[
              RowBox[{"\[Beta]", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "4"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "2", "]"}], "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgg", "[", "3", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "4", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "3", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"Zgq", "[", "1", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zqg", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "3", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Zqq", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zgg", "[", "1", "]"}], "3"], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgg", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "3", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "2", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "2", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgq", "[", "1", "]"}], " ", 
            RowBox[{"Zqg", "[", "1", "]"}], " ", 
            RowBox[{"Zqq", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], "-", 
           RowBox[{"17", " ", "\[Epsilon]", " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "0", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"Zgg", "[", "1", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "Equal", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equal", "[", 
    RowBox[{"l1_List", ",", "l2_List"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"MapIndexed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "\[Equal]", 
        RowBox[{"l2", "[", 
         RowBox[{"[", 
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "&"}], ",", "l1"}],
      "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Protect", "[", "Equal", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Zs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"$i", "=", "1"}], ",", 
    RowBox[{"$i", "\[LessEqual]", "n"}], ",", 
    RowBox[{"$i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"$eqs", "=", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"$zero", ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "0", ",", "$i"}], "}"}]}], "]"}], "==", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Gs", "[", "\[Alpha]", "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"\[Alpha]", "\[Rule]", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"Z", "[", "\[Alpha]", "]"}]}]}], "}"}]}], "/.", 
            "$Z"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "0", ",", "$i"}], "}"}]}], "]"}]}], 
        ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"$solution", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"$eqs", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Zgg", "[", "$i", "]"}], ",", 
           RowBox[{"Zgq", "[", "$i", "]"}], ",", 
           RowBox[{"Zqg", "[", "$i", "]"}], ",", 
           RowBox[{"Zqq", "[", "$i", "]"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"$Zs", ",", "$solution"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"$Zs", "=", 
      RowBox[{"Flatten", "[", "$Zs", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Zs", "=", 
   RowBox[{"$Zs", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{"lhs_", ",", "rhs_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"lhs", "\[Rule]", 
        RowBox[{"Expand", "[", 
         RowBox[{"rhs", "/.", "$Zs"}], "]"}]}], ")"}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Zqq", "[", "3", "]"}], "//.", "$Zs"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Ggg", "[", "0", "]"}], " ", 
       RowBox[{"Ggq", "[", "0", "]"}], " ", 
       RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Ggq", "[", "0", "]"}], " ", 
       RowBox[{"Gqg", "[", "0", "]"}], " ", 
       RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Gqq", "[", "0", "]"}], "3"], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Ggq", "[", "0", "]"}], " ", 
       RowBox[{"Gqg", "[", "0", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Gqq", "[", "0", "]"}], "2"], " ", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Gqq", "[", "0", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Ggq", "[", "1", "]"}], " ", 
      RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Ggq", "[", "0", "]"}], " ", 
      RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Gqq", "[", "0", "]"}], " ", 
      RowBox[{"Gqq", "[", "1", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Gqq", "[", "1", "]"}], " ", 
      RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Gqq", "[", "0", "]"}], " ", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"Gqq", "[", "2", "]"}], 
    RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 
      6] ($CellContext`Ggg[0] $CellContext`Ggq[0] $CellContext`Gqg[0] + 
     2 $CellContext`Ggq[0] $CellContext`Gqg[0] $CellContext`Gqq[
       0] + $CellContext`Gqq[0]^3 - 
     3 $CellContext`Ggq[0] $CellContext`Gqg[0] $CellContext`\[Beta][0] - 
     3 $CellContext`Gqq[0]^2 $CellContext`\[Beta][0] + 
     2 $CellContext`Gqq[0] $CellContext`\[Beta][0]^2), 
    Rational[1, 6] ($CellContext`Ggq[1] $CellContext`Gqg[0] + 
     2 $CellContext`Ggq[0] $CellContext`Gqg[1] + 
     3 $CellContext`Gqq[0] $CellContext`Gqq[1] - 
     2 $CellContext`Gqq[1] $CellContext`\[Beta][0] - 
     2 $CellContext`Gqq[0] $CellContext`\[Beta][1]), 
    Rational[1, 3] $CellContext`Gqq[2]}, -3, 1, 1],
  Editable->False]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient Functions", "Section"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cg", "[", "i", "]"}], "+", 
        RowBox[{
         RowBox[{"Ag", "[", "i", "]"}], "\[Epsilon]"}], "+", 
        RowBox[{
         RowBox[{"Bg", "[", "i", "]"}], 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cq", "[", "i", "]"}], "+", 
        RowBox[{
         RowBox[{"Aq", "[", "i", "]"}], "\[Epsilon]"}], "+", 
        RowBox[{
         RowBox[{"Bq", "[", "i", "]"}], 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cns", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{"Cq", "[", "\[Alpha]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cq", "[", "0", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"Aq", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Bq", "[", "0", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Csg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{"Cg", "[", "\[Alpha]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cg", "[", "0", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"Ag", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Bg", "[", "0", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Csq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{"Cq", "[", "\[Alpha]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cq", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Aq", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Bq", "[", "0", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cvg", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{"Cg", "[", "\[Alpha]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cg", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Ag", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Bg", "[", "0", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cvq", "[", "\[Alpha]_Symbol", "]"}], ":=", 
   RowBox[{
    RowBox[{"Cq", "[", "\[Alpha]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cq", "[", "0", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"Aq", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Bq", "[", "0", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell["Non-singlet Case", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tns", "[", 
    RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cns", "[", "\[Alpha]", "]"}], 
          RowBox[{"Zns", "[", "\[Alpha]", "]"}]}], ")"}], "/.", "$Zns"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell["NLO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tns", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", "0", "]"}], "2"], "-", 
    RowBox[{
     RowBox[{"G", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tns", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cq", "[", "1", "]"}], " ", 
   RowBox[{"G", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"G", "[", "1", "]"}], "2"]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tns", "[", 
  RowBox[{"2", ",", "0"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cq", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"Aq", "[", "1", "]"}], " ", 
   RowBox[{"G", "[", "0", "]"}]}]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NNLO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tns", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"G", "[", "0", "]"}], "3"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"G", "[", "0", "]"}], "2"], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tns", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Cq", "[", "2", "]"}], " ", 
     RowBox[{"G", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"G", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"G", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", "2", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"G", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Singlet Case (Space-Like)", "Subsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tsg", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zqg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tsq", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zqq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tvg", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zqg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tvq", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zqq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], "]"}]}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e1", "=", 
  RowBox[{"Tsg", "[", 
   RowBox[{"3", ",", 
    RowBox[{"-", "2"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggg", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "1", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tsq", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvq", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvg", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{"Ggg", "[", "0", "]"}]], "Output"],

Cell[BoxData[
 RowBox[{"Ggq", "[", "0", "]"}]], "Output"],

Cell[BoxData[
 RowBox[{"Gqq", "[", "0", "]"}]], "Output"],

Cell[BoxData[
 RowBox[{"Gqg", "[", "0", "]"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NLO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tsq", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvg", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvq", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Ggg", "[", "0", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"Gqq", "[", "0", "]"}], "2"], "-", 
    RowBox[{
     RowBox[{"Gqq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tsq", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvg", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvq", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "1"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cg", "[", "1", "]"}], " ", 
   RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Ggg", "[", "1", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"Cq", "[", "1", "]"}], " ", 
   RowBox[{"Gqg", "[", "0", "]"}]}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cg", "[", "1", "]"}], " ", 
   RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Ggq", "[", "1", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"Cq", "[", "1", "]"}], " ", 
   RowBox[{"Gqq", "[", "0", "]"}]}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cg", "[", "1", "]"}], " ", 
   RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cq", "[", "1", "]"}], " ", 
   RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Gqg", "[", "1", "]"}], "2"]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cg", "[", "1", "]"}], " ", 
   RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cq", "[", "1", "]"}], " ", 
   RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Gqq", "[", "1", "]"}], "2"]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NNLO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tsq", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvg", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvq", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Ggg", "[", "0", "]"}], "3"], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Ggq", "[", "0", "]"}], "2"], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gqq", "[", "0", "]"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gqg", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gqq", "[", "0", "]"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"Gqq", "[", "0", "]"}], "3"], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Gqq", "[", "0", "]"}], "2"], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Gqq", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tsq", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvg", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tvq", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "1"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Cg", "[", "2", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "2", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Cq", "[", "2", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Cg", "[", "2", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggq", "[", "2", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Cq", "[", "2", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gqq", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Gqq", "[", "1", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Cg", "[", "2", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "1", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Cq", "[", "2", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Gqg", "[", "2", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Cg", "[", "2", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Cq", "[", "2", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gqq", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Gqq", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Gqq", "[", "2", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ag", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Aq", "[", "1", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Singlet Case (Time-Like)", "Subsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tsg", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zgq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tsq", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zqq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Csg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tvg", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zgq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zgg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tvq", "[", 
   RowBox[{"na_", ",", "ne_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zqq", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvq", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Zqg", "[", "\[Alpha]", "]"}], 
           RowBox[{"Cvg", "[", "\[Alpha]", "]"}]}]}], "/.", "$Z"}], "//.", 
        "$Zs"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "na"}], "}"}]}], "]"}], "//", 
     "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "ne"}], "}"}]}], "]"}]}]}], "Input"],

Cell[CellGroupData[{

Cell["LO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsg", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", " ", 
   RowBox[{"Ggg", "[", "0", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", " ", 
   RowBox[{"Gqg", "[", "0", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", " ", 
   RowBox[{"Ggq", "[", "0", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", " ", 
   RowBox[{"Gqq", "[", "0", "]"}]}], "]"}]}], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Ggg", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Ggg", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.012766`4.25656983792578"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 6, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[
      $CellContext`Ggg[0]], "ActualOutput" -> HoldForm[
      $CellContext`Ggg[0]], "ExpectedMessages" -> {}, "ActualMessages" -> {}, 
    "AbsoluteTimeUsed" -> Quantity[0.012766`4.25656983792578, "Seconds"], 
    "CPUTimeUsed" -> Quantity[0.01333299999999582, "Seconds"], "MemoryUsed" -> 
    Quantity[56, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Gqg", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Gqg", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.012404`4.244076755397283"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 7, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[
      $CellContext`Gqg[0]], "ActualOutput" -> HoldForm[
      $CellContext`Gqg[0]], "ExpectedMessages" -> {}, "ActualMessages" -> {}, 
    "AbsoluteTimeUsed" -> Quantity[0.012404`4.244076755397283, "Seconds"], 
    "CPUTimeUsed" -> Quantity[0.016667000000005316`, "Seconds"], "MemoryUsed" -> 
    Quantity[56, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Ggq", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Ggq", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.012417`4.244531678952416"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 8, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[
      $CellContext`Ggq[0]], "ActualOutput" -> HoldForm[
      $CellContext`Ggq[0]], "ExpectedMessages" -> {}, "ActualMessages" -> {}, 
    "AbsoluteTimeUsed" -> Quantity[0.012417`4.244531678952416, "Seconds"], 
    "CPUTimeUsed" -> Quantity[0.013333000000002926`, "Seconds"], "MemoryUsed" -> 
    Quantity[56, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Gqq", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                RowBox[{"Gqq", "[", "0", "]"}],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.012223`4.237692809593151"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 9, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[
      $CellContext`Gqq[0]], "ActualOutput" -> HoldForm[
      $CellContext`Gqq[0]], "ExpectedMessages" -> {}, "ActualMessages" -> {}, 
    "AbsoluteTimeUsed" -> Quantity[0.012223`4.237692809593151, "Seconds"], 
    "CPUTimeUsed" -> Quantity[0.013334000000000401`, "Seconds"], "MemoryUsed" -> 
    Quantity[56, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$VerificationTest", "[", 
   RowBox[{"e1_", ",", "e2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$e1", ",", "$e2", ",", "$rules"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"$rules", "=", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"j1_", ",", "ii_"}], "]"}], "[", "n1_", "]"}], 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"ii_", ",", "j2_"}], "]"}], "[", "n2_", "]"}]}], "/;", 
          RowBox[{
           RowBox[{"ii", "=!=", "g"}], "&&", 
           RowBox[{"ii", "=!=", "q"}]}]}], ":>", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"j1", ",", "jj"}], "]"}], "[", "n1", "]"}], 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"jj", ",", "j2"}], "]"}], "[", "n2", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "q"}], "}"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"ii_", ",", "j1_"}], "]"}], "[", "n1_", "]"}], 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"j2_", ",", "ii_"}], "]"}], "[", "n2_", "]"}]}], "/;", 
          RowBox[{
           RowBox[{"ii", "=!=", "g"}], "&&", 
           RowBox[{"ii", "=!=", "q"}]}]}], ":>", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"j1", ",", "jj"}], "]"}], "[", "n1", "]"}], 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"jj", ",", "j2"}], "]"}], "[", "n2", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "q"}], "}"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"j1_", ",", "ii_"}], "]"}], "[", "n1_", "]"}], 
           RowBox[{
            RowBox[{"F_", "[", "ii_", "]"}], "[", "n2_", "]"}]}], "/;", 
          RowBox[{
           RowBox[{"ii", "=!=", "g"}], "&&", 
           RowBox[{"ii", "=!=", "q"}]}]}], ":>", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"j1", ",", "jj"}], "]"}], "[", "n1", "]"}], 
            RowBox[{
             RowBox[{"F", "[", "jj", "]"}], "[", "n2", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "q"}], "}"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"F_", "[", "ii_", "]"}], "[", "n2_", "]"}], 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"ii_", ",", "j1_"}], "]"}], "[", "n1_", "]"}]}], "/;", 
          RowBox[{
           RowBox[{"ii", "=!=", "g"}], "&&", 
           RowBox[{"ii", "=!=", "q"}]}]}], ":>", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"j1", ",", "jj"}], "]"}], "[", "n1", "]"}], 
            RowBox[{
             RowBox[{"F", "[", "jj", "]"}], "[", "n2", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "q"}], "}"}]}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", "g", "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Ag", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", "q", "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Aq", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"B", "[", "g", "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Bg", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"B", "[", "q", "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Bq", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"C", "[", "g", "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Cg", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"C", "[", "q", "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Cq", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"g", ",", "g"}], "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Ggg", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"g", ",", "q"}], "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Ggq", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"q", ",", "g"}], "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Gqg", "[", "n", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Gqq", "[", "n", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"$e1", "=", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"e1", "//.", "$rules"}], "]"}], "//.", "$rules"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"$e2", "=", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"e2", "//.", "$rules"}], "]"}], "//.", "$rules"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"$e1", ",", "$e2"}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"VerificationTest", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"$e1", "-", "$e2"}], "]"}], ",", "0"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NLO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "g"}], "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{"Gqg", "[", "0", "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{"Ggq", "[", "0", "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{"Gqq", "[", "0", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Ggg", "[", "0", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000169`2.378401702445667"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 152, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000169`2.378401702445667, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[304, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.00017`2.3809639192102674"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 153, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.00017`2.3809639192102674, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[568, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}},
          ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzzTSzJSM1NLMlMTlRwL0osyMhMLlZwyy8CCjEzMjAwyICwAgOI/R/IhBIy
DD09PUAGM5h+9+4dGEuASMYhKsUOJpmblhxatqpnywS2V29eMfDhVs4KJtkY
3757O3H23nn/Y2YkgvCOlg0dXC9fv+TFrZMFYhHzm7dv5k/eOQ2ki4EZQh6t
Xd3I//TlM7AKbtxGMEMsB7lxTfeWPpjlv+JnpbxNn5fNBDHtYtmKatFHzx+B
FXMRMo19S/vGLphJ3xJnpzmduH5S4/rDG0+yFxYwQI28U7CkVO7uk7tgHZyE
jGQJ2XfpAMhRH1PmZlqdvX2OCeJukAkgk2C2gWwA2YTHQGiguR27fsLo4t1L
yKEA8iLIqzDTXmfMzzG+cOciB27TuCE6QUENCnKYTpAz7U/dPM2OWycPRCco
ikFRjRxePoeuHGHDrZMXEWeg9IUcZ1G7Luxhxa2TD5LgQAlm9tSdM2A613dt
7mPAo40fEnCgFNo9b//CJRO2T2Z5/eYNHh2DJCcSKQUrgxgBDhY6zQ==\
\>"]], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000157`2.3464146502412273"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 154, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000157`2.3464146502412273, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[536, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Ggq", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Gqq", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}]}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cg", "[", "1", "]"}], " ", 
   RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Ggg", "[", "1", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"Cq", "[", "1", "]"}], " ", 
   RowBox[{"Ggq", "[", "0", "]"}]}]}]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000163`2.3627026022359514"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 149, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000163`2.3627026022359514, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[320, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000163`2.3627026022359514"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 150, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000163`2.3627026022359514, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[304, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.00016`2.3546349804879183"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 151, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.00016`2.3546349804879183, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[360, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"2", ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"2", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Cq", "[", "2", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"2", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Cg", "[", "2", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"2", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Cq", "[", "2", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}]}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cg", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"Ag", "[", "1", "]"}], " ", 
   RowBox[{"Ggg", "[", "0", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Aq", "[", "1", "]"}], " ", 
   RowBox[{"Ggq", "[", "0", "]"}]}]}]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000235`2.52158286010373"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 146, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000235`2.52158286010373, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[424, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.00024`2.5307262395435997"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 147, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.00024`2.5307262395435997, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[368, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000186`2.4200279420499102"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 148, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000186`2.4200279420499102, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[512, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"2", ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Aq", "[", "2", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"2", ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Ag", "[", "2", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"2", ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Aq", "[", "2", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "i", "]"}], "[", "1", "]"}]}]}]}], "]"}]}], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000152`2.3323585857767664"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 140, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000152`2.3323585857767664, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[424, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.00013`2.2644583501388307"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 141, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.00013`2.2644583501388307, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[256, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000157`2.3464146502412273"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 142, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000157`2.3464146502412273, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[312, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NNLO", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "3"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"j", ",", "g"}], "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "g"}], "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "g"}], "]"}], "[", "0", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "3"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"j", ",", "q"}], "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"], 
     RowBox[{"Ggq", "[", "0", "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "3"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"j", ",", "q"}], "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"], 
     RowBox[{"Gqq", "[", "0", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Ggg", "[", "0", "]"}], "3"], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000257`2.560448121163289"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 137, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000257`2.560448121163289, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2176, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000255`2.557055178265949"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 138, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000255`2.557055178265949, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[1896, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000244`2.5379048241707234"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 139, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000244`2.5379048241707234, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2168, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tsg", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "g"}], "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "g"}], "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "j", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"\[Beta]", "[", "1", "]"}], 
     RowBox[{"Gqg", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
        RowBox[{
         RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}]}], ")"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "j", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"\[Beta]", "[", "1", "]"}], 
     RowBox[{"Ggq", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"Ggq", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
        RowBox[{
         RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}]}], ")"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "q"}], "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "j", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"\[Beta]", "[", "1", "]"}], 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"Gqq", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
        RowBox[{
         RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}]}], ")"}]}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Ggg", "[", "0", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggg", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Ggq", "[", "1", "]"}], " ", 
     RowBox[{"Gqg", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqg", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"Gqq", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Cg", "[", "1", "]"}], " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "1", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Cq", "[", "1", "]"}], " ", 
     RowBox[{"Ggq", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Ggg", "[", "0", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000428`2.781958766845166"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 134, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000428`2.781958766845166, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2816, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000427`2.780942872857018"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 135, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000427`2.780942872857018, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2568, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000459`2.812327683369255"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 136, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000459`2.812327683369255, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2880, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Gqg", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "j", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Ggq", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "j", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Gqq", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "j", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"C", "[", "i", "]"}], "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.00027`2.5818787619909815"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 131, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.00027`2.5818787619909815, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2544, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.00024`2.5307262395435997"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 132, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.00024`2.5307262395435997, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2936, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000432`2.785998744646906"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 133, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000432`2.785998744646906, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2856, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tsq", "[", 
    RowBox[{"3", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Cq", "[", "3", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "j", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvg", "[", 
    RowBox[{"3", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Cg", "[", "3", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "j", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"g", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "i", "]"}], "[", "1", "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"$VerificationTest", "[", 
  RowBox[{
   RowBox[{"Tvq", "[", 
    RowBox[{"3", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Cq", "[", "3", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "j", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "1", "]"}], 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Beta]", "[", "0", "]"}], 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"q", ",", "i"}], "]"}], "[", "0", "]"}], 
     RowBox[{
      RowBox[{"B", "[", "i", "]"}], "[", "1", "]"}]}]}]}], "]"}]}], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000311`2.6432753868588317"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 125, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000311`2.6432753868588317, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2896, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000296`2.6218067088909325"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 126, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000296`2.6218067088909325, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2448, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["TestResultObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"],
             ImageSizeCache->{16., {3., 9.}}],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[InsetBox[
           PaneBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitExpressions", "SuccessIcon"]],
            Alignment->Center,
            
            ImageSize->
             Dynamic[{
              Automatic, 3.5 CurrentValue["FontCapHeight"]/
               AbsoluteCurrentValue[Magnification]}]]],
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.55]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]]},
          PlotRange->{{0, 1}, {0, 1}}], GridBox[{
           {
            RowBox[{
             TagBox["\<\"Outcome: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"Success\"\>",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Test ID: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["None",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Expected output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Actual output: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox["0",
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Time Taken: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox[
               TagBox[
                TemplateBox[{"0.000308`2.6390657143324385"},
                 "QuantityUnit",
                 DisplayFunction->(TooltipBox[
                   StyleBox[
                    RowBox[{#, "\[InvisibleSpace]", 
                    StyleBox[
                    RowBox[{" ", "\"s\""}], "QuantityUnitTraditionalLabel"]}],
                     ShowStringCharacters -> False], "Unit: seconds"]& ),
                 InterpretationFunction->(RowBox[{"Quantity", "[", 
                    RowBox[{#, ",", "\"Seconds\""}], "]"}]& )],
                Short[#, 
                 Rational[2, 3]]& ],
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  TestResultObject[
   Association[
   "TestIndex" -> 127, "TestID" -> None, "Outcome" -> "Success", 
    "ExpectedOutput" -> HoldForm[0], "ActualOutput" -> HoldForm[0], 
    "ExpectedMessages" -> {}, "ActualMessages" -> {}, "AbsoluteTimeUsed" -> 
    Quantity[0.000308`2.6390657143324385, "Seconds"], "CPUTimeUsed" -> 
    Quantity[0., "Seconds"], "MemoryUsed" -> Quantity[2896, "Bytes"]]],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1916, 1161},
WindowMargins->{{0, Automatic}, {Automatic, 18}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 36, 0, 63, "Subchapter"],
Cell[619, 24, 67, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[711, 30, 34, 0, 64, "Section"],
Cell[748, 32, 1599, 55, 143, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2396, 93, 37, 0, 63, "Subchapter"],
Cell[CellGroupData[{
Cell[2458, 97, 498, 15, 38, "Input"],
Cell[2959, 114, 398, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3394, 131, 42, 0, 64, "Section"],
Cell[3439, 133, 274, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[3738, 144, 1886, 59, 126, "Input"],
Cell[5627, 205, 1805, 49, 32, "Output"],
Cell[7435, 256, 1095, 34, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8579, 296, 39, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[8643, 300, 38, 0, 44, "Subsection"],
Cell[CellGroupData[{
Cell[8706, 304, 564, 18, 60, "Input"],
Cell[9273, 324, 399, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9709, 341, 553, 18, 60, "Input"],
Cell[10265, 361, 475, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10777, 381, 777, 23, 32, "Input"],
Cell[11557, 406, 8460, 208, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20054, 619, 1080, 33, 77, "Input"],
Cell[21137, 654, 4228, 122, 89, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25414, 782, 34, 0, 44, "Subsection"],
Cell[CellGroupData[{
Cell[25473, 786, 2570, 86, 250, "Input"],
Cell[28046, 874, 2289, 65, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30372, 944, 471, 13, 55, "Input"],
Cell[30846, 959, 19777, 503, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50660, 1467, 2684, 90, 250, "Input"],
Cell[53347, 1559, 2289, 65, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55685, 1630, 35, 0, 44, "Subsection"],
Cell[CellGroupData[{
Cell[55745, 1634, 878, 26, 55, "Input"],
Cell[56626, 1662, 40515, 931, 82, "Output"]
}, Open  ]],
Cell[97156, 2596, 2748, 77, 253, "Input"],
Cell[CellGroupData[{
Cell[99929, 2677, 210, 6, 32, "Input"],
Cell[100142, 2685, 2757, 72, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102960, 2764, 40, 0, 64, "Section"],
Cell[103003, 2766, 1118, 35, 65, "Input"],
Cell[104124, 2803, 2211, 70, 121, "Input"],
Cell[CellGroupData[{
Cell[106360, 2877, 38, 0, 44, "Subsection"],
Cell[106401, 2879, 599, 18, 32, "Input"],
Cell[CellGroupData[{
Cell[107025, 2901, 28, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[107078, 2905, 98, 3, 32, "Input"],
Cell[107179, 2910, 268, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107484, 2924, 98, 3, 32, "Input"],
Cell[107585, 2929, 182, 6, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107804, 2940, 79, 2, 32, "Input"],
Cell[107886, 2944, 161, 5, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108096, 2955, 29, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[108150, 2959, 98, 3, 32, "Input"],
Cell[108251, 2964, 447, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108735, 2983, 98, 3, 32, "Input"],
Cell[108836, 2988, 671, 20, 70, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109568, 3015, 47, 0, 36, "Subsection"],
Cell[109618, 3017, 3101, 95, 275, "Input"],
Cell[CellGroupData[{
Cell[112744, 3116, 124, 4, 32, "Input"],
Cell[112871, 3122, 1562, 43, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114470, 3170, 27, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[114522, 3174, 397, 12, 99, "Input"],
Cell[114922, 3188, 57, 1, 32, "Output"],
Cell[114982, 3191, 57, 1, 32, "Output"],
Cell[115042, 3194, 57, 1, 32, "Output"],
Cell[115102, 3197, 57, 1, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115208, 3204, 28, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[115261, 3208, 397, 12, 99, "Input"],
Cell[115661, 3222, 373, 12, 47, "Output"],
Cell[116037, 3236, 405, 13, 47, "Output"],
Cell[116445, 3251, 405, 13, 47, "Output"],
Cell[116853, 3266, 373, 12, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117263, 3283, 397, 12, 99, "Input"],
Cell[117663, 3297, 280, 9, 48, "Output"],
Cell[117946, 3308, 280, 9, 48, "Output"],
Cell[118229, 3319, 280, 9, 48, "Output"],
Cell[118512, 3330, 280, 9, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118841, 3345, 29, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[118895, 3349, 397, 12, 99, "Input"],
Cell[119295, 3363, 909, 26, 70, "Output"],
Cell[120207, 3391, 1088, 32, 70, "Output"],
Cell[121298, 3425, 1088, 32, 70, "Output"],
Cell[122389, 3459, 909, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123335, 3490, 397, 12, 99, "Input"],
Cell[123735, 3504, 1517, 42, 92, "Output"],
Cell[125255, 3548, 1517, 42, 92, "Output"],
Cell[126775, 3592, 1517, 42, 92, "Output"],
Cell[128295, 3636, 1517, 42, 92, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[129873, 3685, 46, 0, 36, "Subsection"],
Cell[129922, 3687, 3101, 95, 99, "Input"],
Cell[CellGroupData[{
Cell[133048, 3786, 27, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[133100, 3790, 825, 24, 99, "Input"],
Cell[133928, 3816, 7912, 221, 65, "Output"],
Cell[141843, 4039, 7916, 221, 65, "Output"],
Cell[149762, 4262, 7916, 221, 65, "Output"],
Cell[157681, 4485, 7916, 221, 65, "Output"]
}, Open  ]],
Cell[165612, 4709, 6463, 177, 363, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172112, 4891, 28, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[172165, 4895, 1761, 58, 226, "Input"],
Cell[173929, 4955, 373, 12, 47, "Output"],
Cell[174305, 4969, 7762, 217, 65, "Output"],
Cell[182070, 5188, 7762, 217, 65, "Output"],
Cell[189835, 5407, 8376, 228, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198248, 5640, 1444, 50, 201, "Input"],
Cell[199695, 5692, 280, 9, 48, "Output"],
Cell[199978, 5703, 7764, 217, 65, "Output"],
Cell[207745, 5922, 7764, 217, 65, "Output"],
Cell[215512, 6141, 7762, 217, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223311, 6363, 1224, 40, 99, "Input"],
Cell[224538, 6405, 257, 8, 32, "Output"],
Cell[224798, 6415, 7760, 217, 65, "Output"],
Cell[232561, 6634, 7762, 217, 65, "Output"],
Cell[240326, 6853, 7764, 217, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248127, 7075, 1144, 38, 77, "Input"],
Cell[249274, 7115, 7764, 217, 65, "Output"],
Cell[257041, 7334, 7762, 217, 65, "Output"],
Cell[264806, 7553, 7764, 217, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272619, 7776, 29, 0, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[272673, 7780, 3043, 100, 226, "Input"],
Cell[275719, 7882, 909, 26, 47, "Output"],
Cell[276631, 7910, 7763, 217, 65, "Output"],
Cell[284397, 8129, 7763, 217, 65, "Output"],
Cell[292163, 8348, 7765, 217, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299965, 8570, 4707, 156, 226, "Input"],
Cell[304675, 8728, 1562, 43, 47, "Output"],
Cell[306240, 8773, 7763, 217, 65, "Output"],
Cell[314006, 8992, 7763, 217, 65, "Output"],
Cell[321772, 9211, 7763, 217, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329572, 9433, 3702, 123, 203, "Input"],
Cell[333277, 9558, 7763, 217, 65, "Output"],
Cell[341043, 9777, 7763, 217, 65, "Output"],
Cell[348809, 9996, 7763, 217, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356609, 10218, 3475, 113, 178, "Input"],
Cell[360087, 10333, 7765, 217, 65, "Output"],
Cell[367855, 10552, 7765, 217, 65, "Output"],
Cell[375623, 10771, 7765, 217, 65, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

